A Hybrid Tensor-Expert-Data Parallelism Approach to Optimize Mixture-of-Experts Training

Mixture-of-Experts (MoE) is a neural network architecture that adds sparsely activated expert blocks to a base model, increasing the number of parameters without impacting computational costs. However, current distributed deep learning frameworks are limited in their ability to train high-quality MoE models with large base models. In this work, we present DeepSpeed-TED, a novel, three-dimensional, hybrid parallel algorithm that combines data, tensor, and expert parallelism to enable the training of MoE models with 4 to 8x larger base models than the current state-of-the-art. We also describe memory optimizations in the optimizer step, and communication optimizations that eliminate unnecessary data movement. We implement our approach in DeepSpeed and achieve speedups of 26% over a baseline (i.e. without our communication optimizations) when training a 40 billion parameter MoE model (6.7 billion base model with 16 experts) on 128 V100 GPUs.

==> figs/comm_opt.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import math

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()


width = 0.05


colors = get_colors()

a2a = np.array([8.13*3/2, 4.2*3/2, 2.184*2])
ar = np.array([4.547*3/2, 4.545*3/2, 2.314*2])
ag = np.array([0*3/2, 1.419*3/2, 1.42*3/2])
total = np.array([38.24, 33.188, 30.34]) 
others = total - a2a - ar - ag
x = [0.25,0.5,0.75]
#flops = [38.20, 42.1, 44.5]
print(others)
i=3
plt.bar(x, ag, width, bottom=others+ar+a2a, label="All-gather", color=colors[i], hatch=hatches[i], edgecolor='black')
i-=1
plt.bar(x, a2a, width, bottom=others+ar, label="All-to-all", color=colors[i], hatch=hatches[i], edgecolor='black')
i-=1
plt.bar(x, ar, width, bottom=others, label="All-reduce", color=colors[i], hatch=hatches[i], edgecolor='black')
i-=1
plt.bar(x, others, width, bottom=0, label="Other", color=colors[i], hatch=hatches[i], edgecolor='black')

# for x_, y_, flop in zip(x, total, flops):
#     plt.text(x_-0.025, y_+1, f"{flop}%", fontsize=12)

plt.title('Performance Profile of a 6.7B Base Model with 16 Experts on Summit\n', fontsize=16)
plt.xlim(0,1)
plt.ylim(0,70)
plt.yticks(np.arange(0,80,10))
plt.ylabel('Time (s)')
plt.legend(loc='best')
plt.xticks(x, ['Baseline', 'DTD', 'DTD+CAC'])
set_aspect_ratio(3/5)
plt.savefig(f"perf_breakdown.pdf", bbox_inches='tight')

print('perc spent in communication')
print((ar+a2a+ag)*100/total)

comm = ar + a2a + ag 

print('perc improvement in comm')
print((comm[0]-comm[-1])*100/comm[0])

print('perc spent a2a')
print((a2a)*100/total)

print('a2a improvement (full)')
print((a2a[0]-a2a[-1])*100/a2a[0])

print('a2a improvement (dtd)')
print((a2a[0]-a2a[1])*100/a2a[0])

print('ar improvement')
print((ar[0]-ar[-1])*100/ar[0])

print('total speedup')
print((total[0]-total[-1])*100/(total[0]))

print('dtd speedup')
print((total[0]-total[1])*100/(total[0]))

==> figs/loss_curves.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os


setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()


setup_local()

def parse_loss(filename):
    with open(filename, 'r') as f:
        data = f.read()
        losses = re.findall('lm loss value: (\d+.\d+E\+00)', data)
        return [float(l) for l in losses]
    
gap = 100 
losses = parse_loss('./loss.out')
losses = np.array(losses)[::gap]


losses_ds_moe = parse_loss('./loss_ds_moe.out')
losses_ds_moe = np.array(losses_ds_moe)[::gap]

iters = min(len(losses_ds_moe), len(losses))

x = np.arange(iters)*gap*10
losses = losses[:iters]
losses_ds_moe = losses_ds_moe[:iters]

i=0

plt.plot(x, losses, 
         color=colors[i], 
         marker=markers[i], 
         markeredgecolor=colors[i], 
         clip_on=True, 
         linestyle=linestyles[i], 
         label='DeepSpeed-TED')


i+=1

plt.plot(x, losses_ds_moe, 
         color=colors[i], 
         marker=markers[i], 
         markeredgecolor=colors[i], 
         clip_on=True, 
         linestyle=linestyles[i], 
         label='DeepSpeed-MoE')


plt.xlabel("Iteration #")
plt.ylabel("Validation Loss")
plt.ylim(2,10)
plt.xlim(left=0)
#plt.xticks(x)
#plt.yticks(np.arange(0,71,10))
#plt.xticks(x, num_gpus)
plt.legend(loc='best')  
plt.title("Validation Loss for a 1.3B base model with 4 experts\n", fontsize=16)

set_aspect_ratio(3/5)
plt.savefig("stat_eff.pdf", bbox_inches='tight')

==> figs/mem_scale.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import math

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()

def ep_z1(pbase, E, G):
  return 4*pbase + 4/G * (E+2) * pbase

def ep_tp_z1(pbase, E, G, tp):
  return 4*pbase/tp + 4/G * (E+2) * pbase

def params(pbase, E):
  return pbase * (E+2)/3

base_models = [0.125, 0.350, 1.3, 2.7, 6.7, 13]
experts = [4,8,16,32,64,128]
num_gpus_per_node = 6
gpu_mem=16
gpus = [32,64,128,256,512]

params_ep = []
configs_ep = []
perc=0.8


for G in gpus:
  max_size = 0
  config = None
  for pbase in base_models:
    for E in experts:
      if E > G:
        continue 
      usage = ep_z1(pbase, E, G)
      size = params(pbase, E)
      if usage < perc*gpu_mem and size > max_size:
        max_size = size
        config = pbase, E 
  print(f'On {G} gpus - Max Params = {max_size:.2f} B config = {config}')
  params_ep.append(max_size)
  configs_ep.append(config)

params_tp = []
configs_tp = []
for G in gpus:
  max_size = 0
  config = None
  for pbase in base_models:
    for E in experts:
      if E > G:
        continue 
      usage = ep_tp_z1(pbase, E, G, num_gpus_per_node)
      size = params(pbase, E)
      if usage < perc*gpu_mem and size > max_size:
        max_size = size
        config = pbase, E 
  print(f'On {G} gpus - Max Params = {max_size:.2f} B config = {config}')
  params_tp.append(max_size)
  configs_tp.append(config)

print(configs_ep)
print(configs_tp)
x = np.array(gpus)
i=0
plt.plot(x, params_tp, color=colors[i], 
                marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label='DeepSpeed-TED')

# for x_, y_, config in zip(x*4, params_tp, configs_tp):
#         plt.text(x_, y_+10, f"{config[0]}B,{config[1]}E", fontsize=12)

i+=1
plt.plot(x, params_ep, color=colors[i], 
                marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label='DeepSpeed-MoE')

# x_, y_, config in zip(x*4, params_ep, configs_ep):
#        plt.text(x_, y_-100, f"{config[0]}B,{config[1]}E", fontsize=12)


plt.xlabel('# GPUs')
plt.ylabel('# Model Parameters (in billions)')
plt.ylim(0,500)
plt.xscale('log', base=2)

#xticks = [2**pow for pow in range(6,12)]

plt.xticks(x, [str(g) for g in x])
plt.legend(loc='best')
plt.title('Largest Trainable MoE Models on Summit\n', fontsize=16)
plt.xlim(gpus[0])

set_aspect_ratio(3/5, logx=2)
plt.savefig(f"mem_scale.pdf", bbox_inches='tight')

params_ep = np.array(params_ep)
params_tp = np.array(params_tp)

print(params_tp/params_ep)
print((params_tp-params_ep)*100/params_ep)

==> figs/setup_plot.py <==
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
     
     ]

linestyle_dict = {k : v for k,v in linestyle_tuple}



def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')
    
    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['font.size'] = 16
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 8
    
    ## Use the following two lines of code if you want type-1 fonts
    mpl.rcParams['pdf.fonttype'] = 42
    mpl.rcParams['ps.fonttype'] = 42


def setup_local():
    plt.clf()
    gca().yaxis.grid(linestyle='dashed')
    gca().spines['left'].set_color('#606060')
    gca().spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()) + cycler(linestyle=get_linestyles()) 
    gca().set_prop_cycle(global_cycler)
    

def set_aspect_ratio(ratio=3/5, logx=None, logy=None): 
    xleft, xright = gca().get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = gca().get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def get_colors():
    return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']

def get_hatches():
    return ['xxx', 'xxxxxx', '\\\\\\\\', '||||||','///////', '+']

def get_linestyles():
    return [
            linestyle_dict['solid'], 
            linestyle_dict['dotted'], 
            linestyle_dict['dashed'],
            linestyle_dict['dashdotted'],
            linestyle_dict['dashdotdotted'],
            linestyle_dict['solid'],
            
    ]

def get_markers():
    return ['^', 's', 'o', 'd', 'x']

==> figs/spike_plots.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import math

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()

mem_usage = [15, 16, 15.5, 19.5, 17.5, 22, 15]
mem_usage_tiled = [15, 16, 15.5, 19.5, 17.5, 18.5, 15]
x = np.arange(len(mem_usage))

i=0
plt.plot(x, mem_usage, color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label='Without Tiling')

i+=1
plt.plot(x, mem_usage_tiled, color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label='With Tiling')

i+=1

plt.axvline(x=2, color=colors[i], linestyle=linestyles[i])
plt.axvline(x=4, color=colors[i], linestyle=linestyles[i])
plt.axvline(x=6, color=colors[i], linestyle=linestyles[i])
plt.xticks([1,3,5], ["Forward Pass", "Backward Pass", "Optimizer Step"])

plt.xlim(0)
plt.ylim(0, 40)
plt.xlabel("Training Phase")
plt.ylabel("Memory High Watermark (GB)")

plt.legend(loc='best')
plt.title(f"Memory Consumption of a 2.7B Base Model with 32 Experts\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig(f"mem_spike.pdf", bbox_inches='tight')

==> figs/strong_scaling.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import math

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()

def training_times(batch_times, batch_size, seq_length, total_tokens=300*1e9):
    return total_tokens*batch_times/(batch_size*seq_length)/(60*60*24)

def percentage_utlisation(batch_time, num_layers, hidden_size, num_gpus, batch_size=16384, seq_length=512, vocab=51200):    
    teraflop_in_batch = 96*batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab)/(16*num_layers*hidden_size))/(1e12)
    return teraflop_in_batch*100/batch_time/(125*num_gpus)

def batch_time(teraflops_per_second, num_layers, hidden_size, num_gpus, batch_size, seq_length, vocab):    
    teraflop_in_batch = 96*batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab)/(16*num_layers*hidden_size))/(1e12)
    return teraflop_in_batch/teraflops_per_second/num_gpus


# #6.7B+G/4MoE
# flops = np.array([150, 149.14, 148.61, 145])
# num_gpus = np.array([32, 64, 128, 256])

# times = batch_time(teraflops_per_second=flops, num_layers=20, hidden_size=5120, num_gpus=num_gpus, batch_size=16*num_gpus, seq_length=2048, vocab=51200)
# times = training_times(times, batch_size=num_gpus*16, seq_length=2048, total_tokens=300*1e9)

# i=0
# plt.plot(num_gpus, times, color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i])

# plt.xlabel("Number of GPUs")
# plt.ylabel("Training Time (days)")


# plt.yscale('log', base=2)
# plt.xscale('log', base=2)

# yticks = [2**pow for pow in range(0,7)]
# plt.yticks(yticks, [str(y) for y in yticks])
# plt.xticks(num_gpus, [str(g) for g in num_gpus])
# plt.xlim(num_gpus[0])

# plt.title(f"Strong Scaling of 6.7B+G/4MoE", fontsize=16)
# set_aspect_ratio(3/5, logy=2, logx=2)
# plt.savefig(f"6.7b_g4.pdf", bbox_inches='tight')

#6.7B+G/2MoE
flops = np.array([[136.12, 139, 138.73, 136], [133.48, 132.60, 131.39, 126.75], [122.38, 121.80, 119.21, 115.54]])
num_gpus = np.array([32, 64, 128, 256])

times = batch_time(teraflops_per_second=flops, num_layers=22, hidden_size=7168, num_gpus=num_gpus, batch_size=16*num_gpus, seq_length=2048, vocab=51200)
times = training_times(times, batch_size=num_gpus*16, seq_length=2048, total_tokens=300*1e9)


print(times.shape, times)
labels=['With Optimizations', 'DTD', 'Without Optimizations']

for i in range(3):
    if i==1:
        continue
    plt.plot(num_gpus, times[i], color=colors[i], marker=markers[i], 
    markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label=labels[i])

plt.xlabel("\# GPUs")
plt.ylabel("Training Time (days)")
plt.legend(loc='best')
plt.yscale('log', base=2)
plt.xscale('log', base=2)

yticks = [2**pow for pow in range(0,8)]
plt.yticks(yticks, [str(y) for y in yticks])
plt.xticks(num_gpus, [str(g) for g in num_gpus])
plt.xlim(num_gpus[0])

plt.title(f"Strong Scaling of 13B+G/4MoE", fontsize=16)
set_aspect_ratio(3/5, logx=2, logy=2)
plt.savefig(f"13b_g4.pdf", bbox_inches='tight')




# #13B+G/4MoE
# setup_local()
# flops = np.array([136.12, 140, 139, 136])
# num_gpus = np.array([32, 64, 128, 256])

# times = batch_time(teraflops_per_second=flops, num_layers=22, hidden_size=7168, num_gpus=num_gpus, batch_size=16*num_gpus, seq_length=2048, vocab=51200)
# times = training_times(times, batch_size=num_gpus*16, seq_length=2048, total_tokens=300*1e9)

# i=0
# plt.plot(num_gpus, times, color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i])

# plt.xlabel("Number of GPUs")
# plt.ylabel("Training Time (days)")


# plt.yscale('log', base=2)
# plt.xscale('log', base=2)

# yticks = [2**pow for pow in range(0,8)]
# plt.yticks(yticks, [str(y) for y in yticks])
# plt.xticks(num_gpus, [str(g) for g in num_gpus])
# plt.xlim(num_gpus[0])

# plt.title(f"Strong Scaling of 13B+G/4MoE", fontsize=16)
# set_aspect_ratio(3/5, logy=2, logx=2)
# plt.savefig(f"13b_g4.pdf", bbox_inches='tight')




==> figs/strong_weak_scale_summit.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import math

setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()

labels=['DeepSpeed-TED (baseline)', 'DeepSpeed-TED']

###### Expert Scaling #####

##1. 1.3B
offset_x= [0.0, -0.1, -0.1, -0.20]
offset_y = [0.1, 0.1, 0.1, 0.1]

name='1.3B'
bs=512
without_opt = np.array([9007, 5232.8, 3737.5, 3314.0])
with_opt = np.array([8480, 4972, 3481, 3181.8]) 
num_gpus = np.array([32, 64, 128, 256])
E = num_gpus//2
x = np.arange(len(num_gpus))
for j,time in enumerate([without_opt, with_opt]):
    i = 1-j
    plt.plot(x, time/1000, color=colors[i], marker=markers[i], 
    markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label=labels[j])


plt.xlabel("# GPUs")
plt.ylabel("Time per iteration (s)")
plt.legend(loc='best')
plt.yscale('log', base=2)


yticks = [2**pow for pow in range(1,5)]
plt.yticks(yticks, [str(y) for y in yticks])
plt.xticks(x, [str(g) for g,e in zip(num_gpus,E)])
plt.xlim(x[0])

iter_no = 0

for x_,y_,e in zip(x, without_opt, E):
    #if iter_number < 3:
    plt.text(x_+offset_x[iter_no],y_/1000*(2**offset_y[iter_no]),f'E={e}')
    iter_no += 1


print(f'{name} B - Perc Speedups - {(without_opt-with_opt)*100/without_opt}')
plt.title(f"Strong Scaling of a {name} Base Model with Varying # Experts\n", fontsize=16)
set_aspect_ratio(3/5, logy=2)
plt.savefig(f"{name}.pdf", bbox_inches='tight')

##2. 2.7B
setup_local()
name='2.7B'
bs=512
without_opt = np.array([24841.0, 13131.4, 7890.6, 6237.4])
with_opt = np.array([20073, 10473, 6078, 4990]) 
num_gpus = np.array([32, 64, 128, 256])
E = num_gpus//4
x = np.arange(len(num_gpus))
for j,time in enumerate([without_opt, with_opt]):
    i = 1-j
    plt.plot(x, time/1000, color=colors[i], marker=markers[i], 
    markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label=labels[j])


print(f'{name} B - Perc Speedups - {(without_opt-with_opt)*100/without_opt}')
plt.xlabel("# GPUs")
plt.ylabel("Time per iteration (s)")
plt.legend(loc='best')
plt.yscale('log', base=2)


yticks = [2**pow for pow in range(2,6)]
plt.yticks(yticks, [str(y) for y in yticks])
plt.xticks(x, [str(g) for g,e in zip(num_gpus,E)])
plt.xlim(x[0])

iter_no = 0
for x_,y_,e in zip(x, without_opt, E):
    #if iter_number < 3:
    plt.text(x_+offset_x[iter_no],y_/1000*(2**offset_y[iter_no]),f'E={e}')
    iter_no += 1

plt.title(f"Strong Scaling of a {name} Base Model with Varying # Experts\n", fontsize=16)
set_aspect_ratio(3/5, logy=2)
plt.savefig(f"{name}.pdf", bbox_inches='tight')


##3. 6.7B
setup_local()
setup_local()
name='6.7B'
bs=1024
without_opt = np.array([148504, 72381, 38242.7, 31231.8])
with_opt = np.array([106056, 53581.5, 28597, 23368]) 
num_gpus = np.array([32, 64, 128, 256])
E = num_gpus//8
x = np.arange(len(num_gpus))
for j,time in enumerate([without_opt, with_opt]):
    i=1-j
    plt.plot(x, time/1000, color=colors[i], marker=markers[i], 
    markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label=labels[j])

print(f'{name} B - Perc Speedups - {(without_opt-with_opt)*100/without_opt}')
plt.xlabel("# GPUs")
plt.ylabel("Time per iteration (s)")
plt.legend(loc='best')
plt.yscale('log', base=2)


yticks = [2**pow for pow in range(4,9)]
plt.yticks(yticks, [str(y) for y in yticks])
plt.xticks(x, [str(g) for g,e in zip(num_gpus,E)])
plt.xlim(x[0])

iter_no = 0
for x_,y_,e in zip(x, without_opt, E):
    #if iter_number < 3:
    plt.text(x_+offset_x[iter_no],y_/1000*(2**offset_y[iter_no]),f'E={e}')
    iter_no += 1



plt.title(f"Strong Scaling of a {name} Base Model with Varying # Experts\n", fontsize=16)
set_aspect_ratio(3/5, logy=2)
plt.savefig(f"{name}.pdf", bbox_inches='tight')

##3. 6.7B
setup_local()
setup_local()
name='6.7B'
bs=1024
without_opt = np.array([148504, 75371, 39509, 28434])
with_opt = np.array([105945, 54308.2, 29485, 22509]) 
num_gpus = np.array([32, 64, 128, 256])
E = np.array([4,4,4,4])
x = np.arange(len(num_gpus))
for j,time in enumerate([without_opt, with_opt]):
    i = 1-j
    plt.plot(x, time/1000, color=colors[i], marker=markers[i], 
    markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label=labels[j])

print(f'{name} B - Perc Speedups - {(without_opt-with_opt)*100/without_opt}')
plt.xlabel("# GPUs")
plt.ylabel("Time per iteration (s)")
plt.legend(loc='best')
plt.yscale('log', base=2)


yticks = [2**pow for pow in range(4,9)]
plt.yticks(yticks, [str(y) for y in yticks])
plt.xticks(x, [str(g) for g,e in zip(num_gpus,E)])
plt.xlim(x[0])

# for x_,y_,e in zip(x, without_opt, E):
#     plt.text(x_,y_/bs,f'E={e}')


plt.title(f"Strong Scaling for a {name} Base Model with 4 Experts\n", fontsize=16)
set_aspect_ratio(3/5, logy=2)
plt.savefig(f"{name}_fixed.pdf", bbox_inches='tight')



## weak scaling - batch times
setup_local()
bs = np.array([512, 512, 1024, 2048])
without_opt = np.array([9007, 13131.4, 38242, 151192.2]) 
with_opt = np.array([8480, 10473.3, 28597, 97296.0])  
E = np.array([16,16,16,16])
num_gpus = np.array([32, 64, 128, 256])
base_models = ["1.3B", "2.7B", "6.7B", "13B"]

x = np.arange(len(num_gpus))
for j,time in enumerate([without_opt, with_opt]):
    i = 1-j
    plt.plot(x, time/1000, color=colors[i], marker=markers[i], 
    markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label=labels[j])

print(f'{name} B - Perc Speedups - {(without_opt-with_opt)*100/without_opt}')
plt.xlabel("# GPUs\n(# Parameters in Base Model)")
plt.ylabel("Time per iteration (s)")
plt.legend(loc='best')
#plt.yscale('log', base=2)
plt.ylim(0,160)
plt.yticks(np.arange(0,161,40))

#yticks = [2**pow for pow in range(4,9)]
#plt.yticks(yticks, [str(y) for y in yticks])
plt.xticks(x, [f'{str(g)}\n({b})' for g,e,b in zip(num_gpus,E,base_models)])
plt.xlim(x[0])

# for x_,y_,e in zip(x, without_opt, E):
#     plt.text(x_,y_/bs,f'E={e}')


plt.title(f"Weak Scaling with Fixed # Experts - Average Iteration Time\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig(f"weak_scale.pdf", bbox_inches='tight')

## weak scaling - flops
setup_local()
bs = np.array([512, 512, 1024, 2048])
without_opt = np.array([34.7, 23.5, 19.6, 7.5]) 
with_opt = np.array([36.7, 30, 26.2, 11.7])  
E = np.array([16,16,16,16])
num_gpus = np.array([32, 64, 128, 256])
base_models = ["1.3B", "2.7B", "6.7B", "13B"]

x = np.arange(len(num_gpus))
for i,flops in enumerate([without_opt, with_opt]):
    plt.plot(x, flops, color=colors[i], marker=markers[i], 
    markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i], label=labels[i])

print(f'{name} B - Perc Speedups - {(without_opt-with_opt)*100/without_opt}')
plt.xlabel("# GPUs\n(# Parameters in Base Model)")
plt.ylabel("Percentage of peak flop/s")
plt.legend(loc='best')
#plt.yscale('log', base=2)
plt.ylim(0,40)

#yticks = [2**pow for pow in range(4,9)]
#plt.yticks(yticks, [str(y) for y in yticks])
plt.xticks(x, [f'{str(g)}\n({b})' for g,e,b in zip(num_gpus,E,base_models)])
plt.xlim(x[0])

# for x_,y_,e in zip(x, without_opt, E):
#     plt.text(x_,y_/bs,f'E={e}')


plt.title(f"Weak Scaling with Fixed # Experts - Peak Flop/s\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig(f"weak_scale_flops.pdf", bbox_inches='tight')



